A Secure Cloud with Minimal Provider Trust

Bolted is a new architecture for a bare metal cloud with the goal of providing security-sensitive customers of a cloud the same level of security and control that they can obtain in their own private data centers. It allows tenants to elastically allocate secure resources within a cloud while being protected from other previous, current, and future tenants of the cloud. The provisioning of a new server to a tenant isolates a bare metal server, only allowing it to communicate with other tenant's servers once its critical firmware and software have been attested to the tenant. Tenants, rather than the provider, control the tradeoffs between security, price, and performance. A prototype demonstrates scalable end-to-end security with small overhead compared to a less secure alternative.

==> figs/python/provision.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages


n_groups = 3

x = ['Un-Attested\n stock UEFI', 'Attested\n stock UEFI', 'Attested Heads']
y1 = np.array([150,150,54])
y2 = np.array([3,3,0])
y3 = np.array([0,12,0])
y4 = np.array([0,7,0])
y6 = np.array([0,25,25])
y7 = np.array([0,35,35])
y8 = np.array([0,25,25])
y9 = np.array([0,60,60])
y10 = np.array([75,0,0])

index = np.arange(n_groups)
bar_width = 0.40

opacity = 1

#fig, ax = plt.subplots()
fig = plt.figure()
ax = fig.add_axes([0.135, 0.21, 0.83, 0.5])
ax.set_xlabel('xlabel',fontsize = 15) 
ax.set_ylabel('ylabel', fontsize = 15)
ax.tick_params(labelsize=15)


ax.margins(0.05, None)
ax.tick_params(axis='x', pad=10)


plt.bar(index, y1, bar_width, alpha=opacity, color='#ccd9ff', label='Power-On-Self-Test (POST)', align='center', edgecolor='#001a66', hatch="xx")
plt.bar(index, y2, bar_width, alpha=1, bottom=y1, color='k',label='PXE', align='center', edgecolor='k')
plt.bar(index, y10, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8+y9, color='#008b8b', label='Chainboot into iSCSI\ntarget using iPXE', align='center', edgecolor='k', hatch="--/")
plt.bar(index, y3, bar_width, alpha=opacity, bottom=y1+y2, color='#ccffcc',label='Heads Download\n and Measurement(iPXE)', align='center', edgecolor='#006600', hatch="\\\\")
plt.bar(index, y4, bar_width, alpha=opacity, bottom=y1+y2+y3, color='#0000e6',label='Heads Booting', align='center', edgecolor='#0000e6')
plt.bar(index, y6, bar_width, alpha=opacity, bottom=y1+y2+y3+y4, color='#ffccff', label="Download Keylime Client", align='center', edgecolor='#4d004d', hatch="o")
plt.bar(index, y7, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6, color='#ffe6e6', label="Attestation",  align='center', edgecolor='#660000', hatch="+")
plt.bar(index, y8, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7, color='#ff9900', label='Moving to enclave', align='center', edgecolor='#ff9900')
plt.bar(index, y9, bar_width, alpha=1, bottom=y1+y2+y3+y4+y6+y7+y8, color='#d9d9d9', label='Kexec into attested\nkernel and boot', align='center', edgecolor='k', hatch="|\\")

plt.ylabel('Single Node\nProvisioning Times (Seconds)')
plt.xlabel("", fontsize=15)
plt.xticks(index, x)
plt.legend(loc="upper center", bbox_to_anchor=(0, 1.15, 1, 0.4), ncol=2, mode='expand', borderaxespad=0, prop={'size':13})
#plt.legend(loc='upper right', prop={'size':20})



#plt.tight_layout()
plt.ylim([0,450])

pp = PdfPages('../detailed_stack.pdf')
plt.savefig(pp, format='pdf')
pp.close()

plt.show()



==> figs/python/scaling.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as t
from matplotlib.backends.backend_pdf import PdfPages


fig = plt.figure()
ax = fig.add_axes([0.15, 0.14, 0.75, 0.65])
ax.set_xlabel('xlabel',fontsize = 15)
ax.set_ylabel('ylabel', fontsize = 15)
ax.tick_params(labelsize=17)

ax.set_xlim((1, 16))
ax.set_ylim((0, 600))

x = [1,2,4,8,12,16]
y1 = [395.8,412.4,412.8,433.6,459.2,501.4]
y2 = [258,262,265,270,278,300]

ax.set_xlabel('Number of bare-metal nodes provisioned concurrently')
ax.set_ylabel('Time (Seconds)')

#ax.set_xticklabels([0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16])
#ax.set_yticklabels([0,])

ax.errorbar(x, y1, yerr=[8.58,10.85,6.34,8.08,8.23,33.68], fmt='g^', linestyle='dashed', linewidth=3, markersize=9, markerfacecolor='none', markeredgecolor='b', mew=2, capsize=6, capthick=2, ecolor='b')
ax.errorbar(x, y2, fmt='ro', linestyle='dashed', linewidth=3, markersize=9, markerfacecolor='none', markeredgecolor='b', mew=2)

plt.legend(['Bolted Provisioning Time', 'M2 Provisioning Time'], loc="upper center", bbox_to_anchor=(0, 0.9, 1, 0.25), ncol=1, mode='expand', borderaxespad=0, prop={'size':15})

plt.grid()

pp = PdfPages('../scaling.pdf')
plt.savefig(pp, format='pdf')
pp.close()

plt.show()

